Shared Data and Algorithms for Deep Learning in Fundamental Physics

We introduce a Python package that provides simply and unified access to a collection of datasets from fundamental physics research - including particle physics, astroparticle physics, and hadron- and nuclear physics - for supervised machine learning studies. The datasets contain hadronic top quarks, cosmic-ray induced air showers, phase transitions in hadronic matter, and generator-level histories. While public datasets from multiple fundamental physics disciplines already exist, the common interface and provided reference models simplify future work on cross-disciplinary machine learning and transfer learning in fundamental physics. We discuss the design and structure and line out how additional datasets can be submitted for inclusion. As showcase application, we present a simple yet flexible graph-based neural network architecture that can easily be applied to a wide range of supervised learning tasks. We show that our approach reaches performance close to dedicated methods on all datasets. To simplify adaptation for various problems, we provide easy-to-follow instructions on how graph-based representations of data structures, relevant for fundamental physics, can be constructed and provide code implementations for several of them. Implementations are also provided for our proposed method and all reference algorithms.

==> performance.py <==
#!/usr/bin/env python3

import matplotlib.pyplot as plt
import numpy as np

labels = ['TopTag', 'SmartBKG', 'Spinodal', 'EoS', 'Airshower']
color_grn = 'blue'
color_grn_hatch = 'lightblue'
color_fcn = 'orange'
color_fcn_hatch = 'yellow'

acc_ref = [0.939, 0.823, 0.873, 0.691, 1]
acc_grn = [0.933, 0.822, 0.871, 0.673, 0]
acc_fcn = [0.907, 0.736, 0.824, 0.605, 0]

rel_acc_grn = np.array(acc_grn) / acc_ref
rel_acc_fcn = np.array(acc_fcn) / acc_ref

auc_ref = [0.985, 0.906, 0.925, 0.788, 1]
auc_grn = [0.982, 0.902, 0.929, 0.735, 0]
auc_fcn = [0.968, 0.812, 0.883, 0.739, 0]

rel_auc_grn = np.array(auc_grn) / auc_ref
rel_auc_fcn = np.array(auc_fcn) / auc_ref

mse_ref = [0, 0, 0, 0, 1000]
mse_grn = [1, 1, 1, 1, 1514]
mse_fcn = [1, 1, 1, 1, 1528]

rel_mse_grn = np.array(mse_ref) / mse_grn
rel_mse_fcn = np.array(mse_ref) / mse_fcn

res_ref = [0, 0, 0, 0, 31.32]
res_grn = [1, 1, 1, 1, 38.69]
res_fcn = [1, 1, 1, 1, 38.96]

rel_res_grn = np.array(res_ref) / res_grn
rel_res_fcn = np.array(res_ref) / res_fcn

x = np.arange(len(labels))
width = 0.20

fig, ax = plt.subplots(figsize=(10, 5))
plot_acc_grn = ax.bar(x - 3*width/2, rel_acc_grn, width, color=color_grn, alpha=1.0, label=' ')
plot_auc_grn = ax.bar(x - 1*width/2, rel_auc_grn, width, color=color_grn, alpha=0.5, label=' ')
plot_mse_grn = ax.bar(x - 3*width/2, rel_mse_grn, width, color=color_grn, alpha=1.0, label=' ', hatch='x', edgecolor=color_grn_hatch)
plot_res_grn = ax.bar(x - 1*width/2, rel_res_grn, width, color=color_grn, alpha=0.5, label=' ', hatch='x', edgecolor=color_grn_hatch)

plot_acc_fcn = ax.bar(x + 1*width/2, rel_acc_fcn, width, color=color_fcn, alpha=1.0, label='  accuracy')
plot_auc_fcn = ax.bar(x + 3*width/2, rel_auc_fcn, width, color=color_fcn, alpha=0.5, label='  AUC')
plot_mse_fcn = ax.bar(x + 1*width/2, rel_mse_fcn, width, color=color_fcn, alpha=1.0, label='  1/MSE', hatch='x', edgecolor=color_fcn_hatch)
plot_res_fcn = ax.bar(x + 3*width/2, rel_res_fcn, width, color=color_fcn, alpha=0.5, label='  1/res.', hatch='x', edgecolor=color_fcn_hatch)

ax.set_ylabel('Performance relative to reference model', fontsize=16)
ax.set_xticks(x)
ax.set_xticklabels(labels, fontsize=18)
ax.set_ylim([0, 1.2])
ax.grid(True)
ax.legend(title='GraphNet FCN                   ', ncol=2)

fig.tight_layout()

plt.savefig('Images/performance.pdf')
plt.show()

